Benchmarking Machine Learning Techniques with Di-Higgs Production at the LHC

Many domains of high energy physics analysis are starting to explore machine learning techniques. Powerful methods can be used to identify and measure rare processes from previously insurmountable backgrounds. One of the most profound Standard Model signatures still to be discovered at the LHC is the pair production of Higgs bosons through the Higgs self-coupling. The small cross section of this process makes detection very difficult even for the decay channel with the largest branching fraction ($hh\rightarrow b\bar{b}b\bar{b}$). This paper benchmarks a variety of approaches (boosted decision trees, various neural network architectures, semi-supervised algorithms) against one another to catalog a few of the various techniques available to high energy physicists as the era of the HL-LHC approaches.

==> yieldErrorCalculator.py <==
import numpy as np

def yield_err( n_eff, isSignal):
    lumiscale, delta_scale = (0.0618, 0.00027) if isSignal else (552.33, 2.875)
    n_real = n_eff / lumiscale
    delta_n_real = np.sqrt(n_real)
    delta_n_eff = n_eff  * np.sqrt( (delta_n_real/n_real)**2 + (delta_scale/lumiscale)**2 ) 
    print("lumiscale = {} +/- {}, n_real = {} +/- {}, total_yield = {} +/- {}".format(lumiscale, delta_scale, n_real, delta_n_real, n_eff, delta_n_eff))

    return delta_n_eff

